Optimal additive Schwarz preconditioning for adaptive 2D IGA boundary element methods

We define and analyze (local) multilevel diagonal preconditioners for isogeometric boundary elements on locally refined meshes in two dimensions. Hypersingular and weakly-singular integral equations are considered. We prove that the condition number of the preconditioned systems of linear equations is independent of the mesh-size and the refinement level. Therefore, the computational complexity, when using appropriate iterative solvers, is optimal. Our analysis is carried out for closed and open boundaries and numerical examples confirm our theoretical results.

==> figures/plots_priga.m <==
% hyp pacman: 1500, 1200, aktuell kleinere Kondzahlen, andere Gauss
% weak pacman: 600, 500, andere Gauss
% hyp slit: 3000, 2200, aktuell kleinerer N-Abstand 
% weak slit: 3000, 2500

for hyper=0:1
    for confg=1:2
        if confg==1
            geometry='pacman'; p=2; solution='singular';
        else
            geometry='slit'; p=1;
            if hyper==0
                solution='slit_weak';
            else
                solution='slit_hyp';
            end
        end
        theta=0.9;
        vartheta=0;
        %% condition numbers
        figure(1)
        load(fname(hyper,geometry,solution,p,theta,vartheta,1));
        if hyper==0
            tmp=1;
        elseif confg==1
            tmp=2;
        end
        loglog(Nvec(1:(length(condvec_prec)-tmp)),condvec_prec(1:(end-tmp)),'color','b','marker','x','MarkerSize',9,'LineStyle','-','LineWidth',2);
        xmin=Nvec(1); xmax=Nvec(end-tmp); ymin=min(condvec_prec(1:end-tmp)); ymax=max(condvec_prec(1:end-tmp));
        hold on
        load(fname(hyper,geometry,solution,p,theta,vartheta,2));
        loglog(Nvec(1:length(condvec_prec)),condvec_prec,'color','r','marker','o','MarkerSize',9,'LineStyle','-','LineWidth',2);
        xmax=max(xmax,Nvec(end)); ymin=min(ymin,min(condvec_prec)); ymax=max(ymax,max(condvec_prec));
        hold off
        axis([xmin xmax ymin ymax])
        drawnow
        ax = gca;
        ax.FontSize = 16; 
        xlabel('number of knots N','FontSize',16)
        ylabel('condition number','FontSize',16)
        legend({'diag','localAS'},'FontSize',20,'Location','Northwest')
        legend boxoff
        if hyper==1
            print(['hyper_',geometry,'_cond'],'-depsc');
        else
            print(['weak_',geometry,'_cond'],'-depsc');
        end
        
        %% condition numbers
        figure(2)
        load(fname(hyper,geometry,solution,p,theta,vartheta,1));
        if hyper==0
            tmp=1;
        elseif confg==1
            tmp=2;
        end
        semilogx(Nvec(1:(length(itervec)-tmp)),itervec(1:(end-tmp)),'color','b','marker','x','MarkerSize',9,'LineStyle','-','LineWidth',2);
        xmin=Nvec(1); xmax=Nvec(end-tmp); ymin=min(itervec(1:end-tmp)); ymax=max(itervec(1:end-tmp));
        hold on
        load(fname(hyper,geometry,solution,p,theta,vartheta,2));
        semilogx(Nvec(1:length(itervec)),itervec,'color','r','marker','o','MarkerSize',9,'LineStyle','-','LineWidth',2);
        xmax=max(xmax,Nvec(end)); ymin=min(ymin,min(itervec)); ymax=max(ymax,max(itervec));
        hold off
        axis([xmin xmax ymin ymax])
        drawnow
        ax = gca;
        ax.FontSize = 16;
        xlabel('number of knots N','FontSize',16)
        ylabel('number of iterations','FontSize',16)
        legend({'diag','localAS'},'FontSize',20,'Location','Northwest')
        legend boxoff
        if hyper==1
            print(['hyper_',geometry,'_iter'],'-depsc');
        else
            print(['weak_',geometry,'_iter'],'-depsc');
        end
        
        %% condition numbers
        figure(3)
        load(fname(hyper,geometry,solution,p,theta,vartheta,2));
        loglog(Nvec(1:length(condvec)),condvec,'color','r','marker','o','MarkerSize',9,'LineStyle','-','LineWidth',2);
        hold on
        loglog(Nvec(1:length(condvec)),Nvec(1:length(condvec))/Nvec(length(condvec))*condvec(end),'color','k','MarkerSize',9,'LineStyle','--','LineWidth',2);
%         text(20,1,'O(1)','FontSize',16);
        xmin=Nvec(1); xmax=Nvec(end); ymin=min(condvec); ymax=max(condvec);
        hold off
        axis([xmin xmax ymin ymax])
        drawnow
        ax = gca;
        ax.FontSize = 16;
        xlabel('number of knots N','FontSize',16)
        ylabel('time in seconds','FontSize',16)
        legend({'localAS','O(N)'},'FontSize',20,'Location','Northwest')
        legend boxoff
        if hyper==1
            print(['hyper_',geometry,'_time'],'-depsc');
        else
            print(['weak_',geometry,'_time'],'-depsc');
        end
    end
end



function output=fname(hyper,geometry,solution,p,theta,vartheta,prec)
if hyper==0
    ansatz=2; Gal=1; est=2;
    href=0;
    output=['weak/geo_',geometry,'sol_',solution,'ansatz_',num2str(ansatz),'p_',num2str(p),...
        'Gal_',num2str(Gal),'est_',num2str(est),'theta_',num2str(theta),'vartheta_',num2str(vartheta),'href_',num2str(href),'prec_',num2str(prec),'.mat'];
else
    output=['hyp/',geometry,'_',solution,...
        '_theta_',num2str(theta*100),'_vartheta_',num2str(vartheta*1000),'_p_',num2str(p),'_prec_',num2str(prec),'.mat'];
end
end

